Thermal convection in the van der Waals fluid

In this work, the van der Waals fluid model, a diffuse-interface model for liquid-vapor two-phase flows, is numerically investigated. The thermodynamic properties of the van der Waals fluid are first studied. Dimensional analysis is performed to identify the control parameters for the system. An entropy-stable numerical scheme and isogeometric analysis are utilized to discretize the governing equations for numerical simulations. The steady state solution at low Rayleigh number is presented, demonstrating the capability of the model in describing liquid-vapor phase transitions. Next, two-dimensional nucleate and film boiling are simulated, showing the applicability of the model in different regimes of boiling. In the last, the heat transport property of the van der Waals model is numerically investigated. The scaling law for the Nusselt number with respect to the Rayleigh number in the van der Waals model is obtained by performing a suite of high-resolution simulations.

==> clean.sh <==
#!/bin/bash
rm -rf *.aux *.log *.toc *.out *.bbl *.blg *.nav *.snm
rm -rf *synctex.gz
rm -rf *.bak
rm -rf RB_nsk.pdf Highlights.pdf

